Soft Factorisation of WQFT and the Spinning 4PM Magnusian

We derive the soft divergences of $\hat{N}=-i\log\hat{S}$ in the Worldline Quantum Field Theory (WQFT) formalism, focusing on poles due to single massive-massive (Coulomb) and massive-massless (tail) graviton exchanges. Our derivation is inspired by the Faddeev-Kulish procedure, switching the interaction picture to one with an infrared-finite $\hat{N}$-matrix. Soft divergences emerging from the worldline are correlators of Wilson lines. As confirmation of this structure, we demonstrate explicitly how divergences of inclusive observables including the momentum impulse $\Delta p_i^\mu$ and spin kick $\Delta S_i^\mu$ cancel, and we reproduce the infrared divergence of the one-loop scattering waveform. Using the Magnus series representation of $\hat{N}$ and Murua coefficients, we then calculate the Magnusian $N=\langle0|\hat{N}|0\rangle$ at fourth post-Minkowskian (4PM) order, including linear-in-spin corrections. For aligned spins, $-\partial N/\partial L$ reproduces the full scattering angle through 3PM order; at 4PM order, $N$ develops a soft divergence as predicted by our soft factorisation. Using the Feynman $i0^+$ prescription, we also derive an infrared-finite 4PM Magnusian which compactly encodes existing results for the conservative momentum impulse and spin kick via nested iterations of Poisson brackets.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Soft Factorisation of WQFT and the Spinning 4PM Magnusian*)


(* ::Text:: *)
(*Riccardo Gonzo, Gustav Mogull, Benjamin Sauer*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*\[Gamma] := v_1.v_2  (Lorentz factor), \[Gamma]\[PlusMinus] = \[Gamma] \[PlusMinus] 1, x = \[Gamma]-Sqrt[\[Gamma]^2-1]*)
(*M := m_1+m_2 (total mass)*)
(*\[Nu] := m_1 m_2/M^2  (symmetric mass ratio)*)
(*\[Delta] := (m_1 - m_2)/M (relative mass difference)*)
(*mb := |b|  (modulus of the relative impact parameter b = b_2-b_1)*)
(*a[p], a[m] := a_1 \[PlusMinus] a_2, with the spin vectors a_i = S_i/m_i*)
(*L := unit-normalised orbital angular momentum vector, eq. (4); Dot[L,a[p]] stands for the Minkowski product L.a_+ (mostly-minus metric)*)
(*\[Epsilon] := (4-D)/2, R := scale of dimensional regularisation, G -> (4 Pi Exp[EulerGamma] R^2)^(-\[Epsilon]) G*)


(* ::Text:: *)
(*The Magnusian up to linear order in spin, N = Sum G^n \[ScriptCapitalN][n] (N^(n) of the paper), each order written as*)
(*  mb^(n-1)/(M^(n+1) \[Nu]) \[ScriptCapitalN][n] = N0 + Dot[L,a[p]]/mb Np + \[Delta] Dot[L,a[m]]/mb Nm*)
(*with N0, Np, Nm polynomial in \[Nu]. magnusian is the full Magnusian, magnusianCons its conservative part (Feynman i0 for the gravitons, PP and RR regions); they first differ at 3PM.*)


(* ::Section:: *)
(*Magnusian*)


(* ::Subsection:: *)
(*1PM*)


(* in D = 4-2\[Epsilon] dimensions, like the 4PM part: the spinless term carries the Coulomb pole -G m1 m2 F(\[Gamma])/\[Epsilon], F(\[Gamma]) = (2\[Gamma]^2-1)/Sqrt[\[Gamma]^2-1],
   expanded as (1/\[Epsilon])(mb/(2R))^(2\[Epsilon]) = 1/\[Epsilon] + 2 Log[mb/(2R)]; the constant comes from the D-dimensional numerator 2\[Gamma]^2-2/(D-2) *)
\[ScriptCapitalN][1] = M^2 \[Nu] (((1 - 2*\[Gamma]^2)/Sqrt[-1 + \[Gamma]^2]) (1/\[Epsilon] + 2 Log[mb/(2R)]) + (1/Sqrt[-1 + \[Gamma]^2]) + Dot[L,a[p]]/mb (4*\[Gamma]) + \[Delta] Dot[L,a[m]]/mb (0)) ;


(* ::Subsection:: *)
(*2PM*)


\[ScriptCapitalN][2] = M^3 \[Nu]/mb (((3*Pi*(-1 + 5*\[Gamma]^2))/(4*Sqrt[-1 + \[Gamma]^2])) + Dot[L,a[p]]/mb ((7*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2))/(8*(-1 + \[Gamma]^2))) + \[Delta] Dot[L,a[m]]/mb ((Pi*\[Gamma]*(-3 + 5*\[Gamma]^2))/(8*(-1 + \[Gamma]^2)))) ;


(* ::Subsection:: *)
(*3PM*)


\[ScriptCapitalN][3] = M^4 \[Nu]/mb^2 (((-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(5/2))) + Dot[L,a[p]]/mb ((10*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2)) + \[Delta] Dot[L,a[m]]/mb ((2*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2)) + \[Nu] (((2*(-5 + 50*\[Gamma] + 110*\[Gamma]^2 - 22*\[Gamma]^3 - 142*\[Gamma]^4 - 28*\[Gamma]^5 + 36*\[Gamma]^6))/(3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + ((12 + 48*\[Gamma]^2 - 16*\[Gamma]^4)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2) + (2*(1 - 2*\[Gamma]^2)^2*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]]))/(3*(-1 + \[Gamma]^2)^(5/2))) + Dot[L,a[p]]/mb ((4*(-41 - 16*\[Gamma] - 100*\[Gamma]^2 - 200*\[Gamma]^3 - 44*\[Gamma]^4 + 36*\[Gamma]^5))/(3*(-1 + \[Gamma])*(1 + \[Gamma])^2) + (16*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(3/2) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]]))/(3*(-1 + \[Gamma]^2)^2)) + \[Delta] Dot[L,a[m]]/mb (0))) ;


(* ::Subsection:: *)
(*4PM*)


(* ::Text:: *)
(*  mb^3/(M^5 \[Nu]) \[ScriptCapitalN][4] = \[ScriptCapitalN][4,0][0] + Dot[L,a[p]]/mb \[ScriptCapitalN][4,0][p] + \[Delta] Dot[L,a[m]]/mb \[ScriptCapitalN][4,0][m]*)
(*                           + \[Nu] ( \[ScriptCapitalN][4,1][0] + Dot[L,a[p]]/mb \[ScriptCapitalN][4,1][p] + \[Delta] Dot[L,a[m]]/mb \[ScriptCapitalN][4,1][m] )*)
(*\[ScriptCapitalN][4,i][X] is N^(4,i)_X of the paper.*)


(* order \[Nu]: probe limit *)
\[ScriptCapitalN][4,0][0] = (35*Pi*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/(64*(-1 + \[Gamma]^2)^(3/2)) ;

\[ScriptCapitalN][4,0][p] = (273*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(128*(-1 + \[Gamma]^2)^2) ;

\[ScriptCapitalN][4,0][m] = (63*Pi*\[Gamma]*(5 - 30*\[Gamma]^2 + 33*\[Gamma]^4))/(128*(-1 + \[Gamma]^2)^2) ;


(* basis functions *)
(* EllipticE[m], EllipticK[m] take the parameter m = k^2 (Mathematica's convention), here m = (\[Gamma]-1)/(\[Gamma]+1) *)
x = \[Gamma]-Sqrt[\[Gamma]^2-1] ;
F = {1, Log[x]/Sqrt[\[Gamma]^2-1], Log[(\[Gamma]+1)/2], Log[x]^2, Log[x]Log[(\[Gamma]+1)/2]/Sqrt[\[Gamma]^2-1],
 Log[\[Gamma]], Log[(\[Gamma]+1)/2]^2, PolyLog[2,(\[Gamma]-1)/(\[Gamma]+1)], PolyLog[2,-(\[Gamma]-1)/(\[Gamma]+1)],
 (PolyLog[2,Sqrt[(\[Gamma]-1)/(\[Gamma]+1)]]-PolyLog[2,-Sqrt[(\[Gamma]-1)/(\[Gamma]+1)]])/(2Sqrt[\[Gamma]^2-1]),
 (PolyLog[2,-x]-PolyLog[2,-1/x]+Log[4]Log[x])/Sqrt[\[Gamma]^2-1],
 EllipticE[(\[Gamma]-1)/(\[Gamma]+1)]^2, EllipticK[(\[Gamma]-1)/(\[Gamma]+1)]^2, EllipticE[(\[Gamma]-1)/(\[Gamma]+1)]EllipticK[(\[Gamma]-1)/(\[Gamma]+1)]} ;


(* 3PM radiated energy times the total energy E, with E_rad = Sum G^n E_rad^(n): E E_rad^(3) = M^5 \[Nu]^2/mb^3 [ EErad[0] + Dot[L,a[p]]/mb EErad[p] + \[Delta] Dot[L,a[m]]/mb EErad[m] ] *)
EErad[0] = (Pi*((3*\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^2 + (1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6 - 6*(5 - 76*\[Gamma] + 145*\[Gamma]^2 + 16*\[Gamma]^3 - 185*\[Gamma]^4 + 60*\[Gamma]^5 + 35*\[Gamma]^6)*Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(3/2)))/48 ;

EErad[p] = (Pi*(27*\[Gamma]^2*(9 + 9*\[Gamma] - 27*\[Gamma]^2 - 27*\[Gamma]^3 + 14*\[Gamma]^4 + 14*\[Gamma]^5)*ArcCosh[\[Gamma]] - Sqrt[-1 + \[Gamma]^2]*(-2597 + 8984*\[Gamma] - 10125*\[Gamma]^2 + 2977*\[Gamma]^3 + 330*\[Gamma]^4 + 635*\[Gamma]^5 - 420*\[Gamma]^6 + 6*(28 - 89*\[Gamma] + 219*\[Gamma]^2 - 114*\[Gamma]^3 - 310*\[Gamma]^4 + 203*\[Gamma]^5 + 63*\[Gamma]^6)*Log[(1 + \[Gamma])/2])))/(32*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) ;

EErad[m] = (Pi*(3*\[Gamma]^2*(9 + 9*\[Gamma] - 27*\[Gamma]^2 - 27*\[Gamma]^3 + 14*\[Gamma]^4 + 14*\[Gamma]^5)*ArcCosh[\[Gamma]] + Sqrt[-1 + \[Gamma]^2]*(107 - 498*\[Gamma] + 661*\[Gamma]^2 - 277*\[Gamma]^3 + 108*\[Gamma]^4 - 77*\[Gamma]^5 - 6*(4 - 9*\[Gamma] + 19*\[Gamma]^2 - 18*\[Gamma]^3 - 30*\[Gamma]^4 + 27*\[Gamma]^5 + 7*\[Gamma]^6)*Log[(1 + \[Gamma])/2])))/(32*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) ;


(* F'(\[Gamma]), derivative of F(\[Gamma]) = (2\[Gamma]^2-1)/Sqrt[\[Gamma]^2-1] *)
Fprime = \[Gamma] (2\[Gamma]^2-3)/(\[Gamma]^2-1)^(3/2) ;


(* order \[Nu]^2: coefficients p_{X,i} of F_i, with the overall Pi scaled out *)
pCoef[0] = {(-90 + 504*\[Gamma]^2 - 3356*\[Gamma]^4 + 29640*\[Gamma]^6 - 36*(-481 + 210*Pi^2)*\[Gamma]^17 - 14400*\[Gamma]^18 + 1800*Pi^2*\[Gamma]^19 + \[Gamma]^7*(117667 - 864*Pi^2 - 1224*Sqrt[-1 + \[Gamma]^2]) - 12*\[Gamma]^14*(22315 - 624*Pi^2 - 1166*Sqrt[-1 + \[Gamma]^2] + 96*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 4*\[Gamma]^13*(174494 - 8820*Pi^2 + 71511*Sqrt[-1 + \[Gamma]^2] + 1008*Sqrt[-1 + \[Gamma]^2]*Log[2]) - 108*\[Gamma]^9*(-1605 + 62*Pi^2 + 5153*Sqrt[-1 + \[Gamma]^2] + 2224*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 3*\[Gamma]^15*(-37579 + 7056*Pi^2 - 8408*Sqrt[-1 + \[Gamma]^2] + 8832*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 9*\[Gamma]^8*(-46441 + 608*Pi^2 + 21765*Sqrt[-1 + \[Gamma]^2] + 9208*Sqrt[-1 + \[Gamma]^2]*Log[2]) - \[Gamma]^16*(-59003 + 4320*Pi^2 + 17316*Sqrt[-1 + \[Gamma]^2] + 10080*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 6*\[Gamma]^11*(-148927 + 4572*Pi^2 + 11088*Sqrt[-1 + \[Gamma]^2] + 15744*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 2*\[Gamma]^10*(340344 - 6048*Pi^2 + 245519*Sqrt[-1 + \[Gamma]^2] + 85704*Sqrt[-1 + \[Gamma]^2]*Log[2]) - \[Gamma]^12*(66240 - 3456*Pi^2 + 449743*Sqrt[-1 + \[Gamma]^2] + 126696*Sqrt[-1 + \[Gamma]^2]*Log[2]))/(1728*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)), (2474*Sqrt[-1 + \[Gamma]^2] - 36*\[Gamma]^9*(800 + 487*Sqrt[-1 + \[Gamma]^2]) + 18*\[Gamma]^7*(5120 + 2513*Sqrt[-1 + \[Gamma]^2]) + 6*\[Gamma]*(-720 + 4031*Sqrt[-1 + \[Gamma]^2]) - 2*\[Gamma]^5*(48240 + 45931*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*(37440 + 78758*Sqrt[-1 + \[Gamma]^2]) + 4*\[Gamma]^8*(-14673 + 4348*Sqrt[-1 + \[Gamma]^2] - 3240*Log[2]) + 6*\[Gamma]^4*(-6031 + 9554*Sqrt[-1 + \[Gamma]^2] - 1608*Log[2]) + 12*\[Gamma]^10*(1321 + 280*Log[2]) + \[Gamma]^2*(6975 - 92414*Sqrt[-1 + \[Gamma]^2] + 2376*Log[2]) + \[Gamma]^6*(73395 - 23176*Sqrt[-1 + \[Gamma]^2] + 17256*Log[2]))/(576*(-1 + \[Gamma]^2)^3), (-8346*\[Gamma]^10 - 16*(932 + 93*Sqrt[-1 + \[Gamma]^2]) - 24*\[Gamma]*(-1162 + 417*Sqrt[-1 + \[Gamma]^2] + 15*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 24*\[Gamma]^8*(1519 + 15*Sqrt[-1 + \[Gamma]^2] + 120*Sqrt[-1 + \[Gamma]^2]*Log[2]) - 24*\[Gamma]^4*(-4551 + 1595*Sqrt[-1 + \[Gamma]^2] + 200*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 2*\[Gamma]^9*(-4136 + 4173*Sqrt[-1 + \[Gamma]^2] + 840*Sqrt[-1 + \[Gamma]^2]*Log[2]) - 4*\[Gamma]^6*(25015 - 207*Sqrt[-1 + \[Gamma]^2] + 888*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 6*\[Gamma]^2*(-3727 + 8830*Sqrt[-1 + \[Gamma]^2] + 912*Sqrt[-1 + \[Gamma]^2]*Log[2]) - 3*\[Gamma]^7*(-5888 + 13571*Sqrt[-1 + \[Gamma]^2] + 3800*Sqrt[-1 + \[Gamma]^2]*Log[2]) + 4*\[Gamma]^5*(4344 + 21715*Sqrt[-1 + \[Gamma]^2] + 5070*Sqrt[-1 + \[Gamma]^2]*Log[2]) - \[Gamma]^3*(54656 + 59029*Sqrt[-1 + \[Gamma]^2] + 10200*Sqrt[-1 + \[Gamma]^2]*Log[2]))/(288*(-1 + \[Gamma]^2)^(7/2)), (\[Gamma]*(152 + 99*\[Gamma] - 336*\[Gamma]^2 - 402*\[Gamma]^3 + 96*\[Gamma]^4 + 719*\[Gamma]^5 + 208*\[Gamma]^6 - 540*\[Gamma]^7 - 120*\[Gamma]^8 + 140*\[Gamma]^9))/(48*(-1 + \[Gamma]^2)^(7/2)), (\[Gamma]*(-3 + 2*\[Gamma]^2)*(33*\[Gamma] - 112*\[Gamma]^3 + 165*\[Gamma]^5 - 70*\[Gamma]^7 - 2*Sqrt[-1 + \[Gamma]^2] + 662*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 870*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 210*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2]))/(96*(-1 + \[Gamma]^2)^3), (\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6))/(9*(-1 + \[Gamma]^2)^(3/2)), (22 - 104*\[Gamma]^2 + 212*\[Gamma]^4 - 200*\[Gamma]^6 + 70*\[Gamma]^8 + \[Gamma]^3*(92 - 112*Sqrt[-1 + \[Gamma]^2]) - 10*\[Gamma]^7*(6 + 7*Sqrt[-1 + \[Gamma]^2]) + 11*\[Gamma]^5*(4 + 15*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(-76 + 33*Sqrt[-1 + \[Gamma]^2]))/(24*(-1 + \[Gamma]^2)^(5/2)), (94 + 230*\[Gamma]^8 - 50*\[Gamma]^10 + \[Gamma]^2*(214 - 228*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5*(176 - 75*Sqrt[-1 + \[Gamma]^2]) - 10*\[Gamma]^7*(24 + 7*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^4*(145 + 7*Sqrt[-1 + \[Gamma]^2]) + 8*\[Gamma]^3*(46 + 27*Sqrt[-1 + \[Gamma]^2]) + 4*\[Gamma]^6*(23 + 30*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(-304 + 81*Sqrt[-1 + \[Gamma]^2]))/(12*(-1 + \[Gamma]^2)^(5/2)), (-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)/(6*Sqrt[-1 + \[Gamma]^2]), -1/24*(\[Gamma]*(-3 + 2*\[Gamma]^2)*(118 + 424*\[Gamma]^2 - 1132*\[Gamma]^4 + 520*\[Gamma]^6 + 70*\[Gamma]^8 + 33*\[Gamma]^5*(8 + 5*Sqrt[-1 + \[Gamma]^2]) - 10*\[Gamma]^7*(36 + 7*Sqrt[-1 + \[Gamma]^2]) - 8*\[Gamma]^3*(-69 + 14*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(-456 + 33*Sqrt[-1 + \[Gamma]^2])))/(-1 + \[Gamma]^2)^(7/2), (\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*(-2 + 4*\[Gamma]^2 - 2*\[Gamma]^4 - 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]))/(48*(-1 + \[Gamma]^2)^(7/2)), (-7*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]), -1/16*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2), (1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)/(16*(-1 + \[Gamma]^2)^(3/2))} ;

pCoef[p] = {(630*Sqrt[-1 + \[Gamma]^2] + 630*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 3770*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 3770*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] + 17002*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 17002*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] - 67342*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] - 67342*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] + 225*(392 + 173*Pi^2)*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 11025*(-8 + Pi^2)*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 11025*Pi^2*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2] + 2*\[Gamma]^8*(24680 - 65935*Sqrt[-1 + \[Gamma]^2] + 2016*Pi^2*Sqrt[-1 + \[Gamma]^2]) - 2*\[Gamma]^16*(85178 + 102728*Sqrt[-1 + \[Gamma]^2] + 25965*Pi^2*Sqrt[-1 + \[Gamma]^2] - 30480*Log[2]) + \[Gamma]^15*(-12296 + 460466*Sqrt[-1 + \[Gamma]^2] - 72090*Pi^2*Sqrt[-1 + \[Gamma]^2] + 92160*Log[2]) + 2*\[Gamma]^14*(838771 - 73956*Sqrt[-1 + \[Gamma]^2] + 31797*Pi^2*Sqrt[-1 + \[Gamma]^2] + 97176*Log[2]) + \[Gamma]^9*(1128058 + 2665520*Sqrt[-1 + \[Gamma]^2] - 15975*Pi^2*Sqrt[-1 + \[Gamma]^2] + 373968*Log[2]) + \[Gamma]^12*(813482 + 3352766*Sqrt[-1 + \[Gamma]^2] - 67941*Pi^2*Sqrt[-1 + \[Gamma]^2] + 433776*Log[2]) + \[Gamma]^11*(3329162 - 1643402*Sqrt[-1 + \[Gamma]^2] + 4635*Pi^2*Sqrt[-1 + \[Gamma]^2] + 1208688*Log[2]) + \[Gamma]^17*(38925*Pi^2*Sqrt[-1 + \[Gamma]^2] - 16*(6009 + 18850*Sqrt[-1 + \[Gamma]^2] + 2520*Log[2])) + 2*\[Gamma]^13*(27765*Pi^2*Sqrt[-1 + \[Gamma]^2] - 2*(701359 + 457130*Sqrt[-1 + \[Gamma]^2] + 254880*Log[2])) + \[Gamma]^10*(24345*Pi^2*Sqrt[-1 + \[Gamma]^2] - 4*(956143 + 573870*Sqrt[-1 + \[Gamma]^2] + 323424*Log[2])))/(2304*(-1 + \[Gamma])^2*\[Gamma]^8*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]), (-160*Sqrt[-1 + \[Gamma]^2] + 6*\[Gamma]*(80 + 8241*Sqrt[-1 + \[Gamma]^2]) - 4*\[Gamma]^2*(-6600 + 54397*Sqrt[-1 + \[Gamma]^2]) + 2*\[Gamma]^7*(29812 + 57703*Sqrt[-1 + \[Gamma]^2] - 10368*Log[2]) + \[Gamma]^4*(-154403 + 59030*Sqrt[-1 + \[Gamma]^2] - 5832*Log[2]) + \[Gamma]^3*(-2723 + 259596*Sqrt[-1 + \[Gamma]^2] - 5832*Log[2]) + 4*\[Gamma]^8*(-43174 + 27*Sqrt[-1 + \[Gamma]^2] - 5184*Log[2]) - 4*\[Gamma]^9*(7657 + 9183*Sqrt[-1 + \[Gamma]^2] - 1512*Log[2]) + 108*\[Gamma]^10*(309 + 56*Log[2]) + \[Gamma]^5*(-18921 - 285220*Sqrt[-1 + \[Gamma]^2] + 21384*Log[2]) + \[Gamma]^6*(275159 + 57842*Sqrt[-1 + \[Gamma]^2] + 21384*Log[2]))/(384*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]), (2*(-600 + 9491*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^6*(790*(-97 + 59*Sqrt[-1 + \[Gamma]^2]) - 20088*Log[2]) - 9*\[Gamma]*(2481 + 14814*Sqrt[-1 + \[Gamma]^2] + 224*Log[2]) + 6*\[Gamma]^9*(2921 + 504*Log[2]) + \[Gamma]^4*(-9455 - 224148*Sqrt[-1 + \[Gamma]^2] + 3936*Log[2]) + \[Gamma]^2*(101765 - 14606*Sqrt[-1 + \[Gamma]^2] + 6408*Log[2]) - 2*\[Gamma]^3*(77737 + 29664*Sqrt[-1 + \[Gamma]^2] + 7212*Log[2]) + \[Gamma]^8*(23308 - 17526*Sqrt[-1 + \[Gamma]^2] + 9744*Log[2]) - \[Gamma]^7*(95835 + 41108*Sqrt[-1 + \[Gamma]^2] + 19416*Log[2]) + \[Gamma]^5*(217676 + 43074*Sqrt[-1 + \[Gamma]^2] + 32832*Log[2]))/(192*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]), -1/32*(56 + 560*\[Gamma]^2 + 243*\[Gamma]^3 - 1008*\[Gamma]^4 - 891*\[Gamma]^5 + 112*\[Gamma]^6 + 864*\[Gamma]^7 + 280*\[Gamma]^8 - 252*\[Gamma]^9)/(-1 + \[Gamma]^2)^3, (9*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(46 + 174*\[Gamma]^2 - 262*\[Gamma]^4 + 42*\[Gamma]^6 - 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 27*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 14*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2]))/(64*(-1 + \[Gamma]^2)^3), (11200 + 74445*\[Gamma]^2 + 10342*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)/(96*(-1 + \[Gamma]^2)^2), (-126*\[Gamma]^6 - 28*Sqrt[-1 + \[Gamma]^2] + 54*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 180*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] + 126*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + \[Gamma]^4*(243 - 140*Sqrt[-1 + \[Gamma]^2]) - 3*\[Gamma]^2*(27 + 112*Sqrt[-1 + \[Gamma]^2]))/(16*(-1 + \[Gamma]^2)^(3/2)), -1/64*(896 + 3100*\[Gamma]^8 - 1225*\[Gamma]^9 - 1225*\[Gamma]^10 + \[Gamma]^3*(1548 - 4184/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^6*(-3678 - 1232/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(-4225 - 672/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^4*(-4724 - 440/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^7*(3100 + 1008/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5*(802 + 1576/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(5631 + 3432/Sqrt[-1 + \[Gamma]^2]))/((-1 + \[Gamma])*(1 + \[Gamma])^2), (2385*\[Gamma] + 4884*\[Gamma]^3 + 2670*\[Gamma]^5 - 3100*\[Gamma]^7 + 1225*\[Gamma]^9)/(64 - 64*\[Gamma]^2), (3*\[Gamma]*(-3 + 2*\[Gamma]^2)*(42*\[Gamma]^6 + 56*Sqrt[-1 + \[Gamma]^2] - 306*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 660*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 42*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 3*\[Gamma]^2*(9 + 224*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^4*(-81 + 280*Sqrt[-1 + \[Gamma]^2])))/(16*(-1 + \[Gamma]^2)^(5/2)), (9*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*(-3*\[Gamma] + 2*\[Gamma]^3 + 2*Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]))/(32*(-1 + \[Gamma]^2)^(5/2)), (-5*\[Gamma]*(3539 + 3509*\[Gamma]^2 + 24*\[Gamma]^4))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])), -1/32*(5167 + 22164*\[Gamma] + 31705*\[Gamma]^2 + 13740*\[Gamma]^3 + 120*\[Gamma]^4)/(-1 + \[Gamma]^2)^2, (5167 + 35390*\[Gamma] + 53869*\[Gamma]^2 + 35090*\[Gamma]^3 + 13860*\[Gamma]^4 + 240*\[Gamma]^5)/(32*(-1 + \[Gamma]^2)^2)} ;

pCoef[m] = {(-210*Sqrt[-1 + \[Gamma]^2] - 210*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 190*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 190*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] + 626*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 626*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] - 2982*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2] - 2982*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2] + 25*(-12064 + 1557*Pi^2)*\[Gamma]^17*Sqrt[-1 + \[Gamma]^2] + 225*(392 + 173*Pi^2)*\[Gamma]^18*Sqrt[-1 + \[Gamma]^2] - 11025*(-8 + Pi^2)*\[Gamma]^19*Sqrt[-1 + \[Gamma]^2] - 11025*Pi^2*\[Gamma]^20*Sqrt[-1 + \[Gamma]^2] + \[Gamma]^8*(5440 - 20234*Sqrt[-1 + \[Gamma]^2] + 576*Pi^2*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^12*(38646 + 8110*Sqrt[-1 + \[Gamma]^2] + 13797*Pi^2*Sqrt[-1 + \[Gamma]^2] - 7920*Log[2]) - 2*\[Gamma]^16*(8246 + 150800*Sqrt[-1 + \[Gamma]^2] + 25965*Pi^2*Sqrt[-1 + \[Gamma]^2] - 3696*Log[2]) + 6*\[Gamma]^14*(24787 + 62938*Sqrt[-1 + \[Gamma]^2] + 5799*Pi^2*Sqrt[-1 + \[Gamma]^2] + 2584*Log[2]) - 2*\[Gamma]^15*(26564 - 194863*Sqrt[-1 + \[Gamma]^2] + 27405*Pi^2*Sqrt[-1 + \[Gamma]^2] + 5184*Log[2]) + \[Gamma]^9*(45718 + 156396*Sqrt[-1 + \[Gamma]^2] - 999*Pi^2*Sqrt[-1 + \[Gamma]^2] + 15408*Log[2]) + \[Gamma]^11*(181842 - 15886*Sqrt[-1 + \[Gamma]^2] - 8037*Pi^2*Sqrt[-1 + \[Gamma]^2] + 84912*Log[2]) + 6*\[Gamma]^13*(5991*Pi^2*Sqrt[-1 + \[Gamma]^2] - 2*(7028 + 29673*Sqrt[-1 + \[Gamma]^2] + 3992*Log[2])) + \[Gamma]^10*(2457*Pi^2*Sqrt[-1 + \[Gamma]^2] - 4*(45048 + 23045*Sqrt[-1 + \[Gamma]^2] + 17928*Log[2])))/(2304*(-1 + \[Gamma])^2*\[Gamma]^8*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]), (-112*Sqrt[-1 + \[Gamma]^2] + 6*\[Gamma]*(56 + 95*Sqrt[-1 + \[Gamma]^2]) - 16*\[Gamma]^2*(-201 + 797*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^7*(7528 + 8126*Sqrt[-1 + \[Gamma]^2] - 2304*Log[2]) + \[Gamma]^4*(-15707 + 2282*Sqrt[-1 + \[Gamma]^2] - 648*Log[2]) + \[Gamma]^3*(-347 + 21712*Sqrt[-1 + \[Gamma]^2] - 648*Log[2]) + 4*\[Gamma]^8*(-3878 + 231*Sqrt[-1 + \[Gamma]^2] - 576*Log[2]) - 4*\[Gamma]^9*(897 + 703*Sqrt[-1 + \[Gamma]^2] - 168*Log[2]) + 4*\[Gamma]^10*(703 + 168*Log[2]) + \[Gamma]^5*(-3137 - 20588*Sqrt[-1 + \[Gamma]^2] + 2376*Log[2]) + \[Gamma]^6*(25983 + 2842*Sqrt[-1 + \[Gamma]^2] + 2376*Log[2]))/(384*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]), (-72 + 1338*Sqrt[-1 + \[Gamma]^2] + \[Gamma]^6*(-7892 + 3542*Sqrt[-1 + \[Gamma]^2] - 2808*Log[2]) + 2*\[Gamma]^9*(703 + 168*Log[2]) - \[Gamma]*(847 + 7818*Sqrt[-1 + \[Gamma]^2] + 288*Log[2]) - 2*\[Gamma]^3*(6371 + 3046*Sqrt[-1 + \[Gamma]^2] + 588*Log[2]) + \[Gamma]^2*(6983 + 574*Sqrt[-1 + \[Gamma]^2] + 648*Log[2]) + \[Gamma]^4*(993 - 17200*Sqrt[-1 + \[Gamma]^2] + 864*Log[2]) + \[Gamma]^8*(2544 - 1406*Sqrt[-1 + \[Gamma]^2] + 1296*Log[2]) + 2*\[Gamma]^5*(8659 + 2471*Sqrt[-1 + \[Gamma]^2] + 1536*Log[2]) - \[Gamma]^7*(7763 + 4184*Sqrt[-1 + \[Gamma]^2] + 1944*Log[2]))/(192*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]), (-8 - 48*\[Gamma]^2 - 27*\[Gamma]^3 + 80*\[Gamma]^4 + 99*\[Gamma]^5 + 16*\[Gamma]^6 - 96*\[Gamma]^7 - 40*\[Gamma]^8 + 28*\[Gamma]^9)/(32*(-1 + \[Gamma]^2)^3), (\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(46 + 174*\[Gamma]^2 - 262*\[Gamma]^4 + 42*\[Gamma]^6 - 9*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + 27*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 14*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2]))/(64*(-1 + \[Gamma]^2)^3), (448 + 5837*\[Gamma]^2 - 5018*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)/(96*(-1 + \[Gamma]^2)^2), (-14*\[Gamma]^6 - 4*Sqrt[-1 + \[Gamma]^2] + 6*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 20*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] + 14*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + \[Gamma]^4*(27 - 20*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2*(9 + 32*Sqrt[-1 + \[Gamma]^2]))/(16*(-1 + \[Gamma]^2)^(3/2)), (128 - 650*\[Gamma]^7 + 2450*\[Gamma]^8 + 1225*\[Gamma]^9 + \[Gamma]^6*(-3750 - 112/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]*(-385 - 96/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3*(778 - 80/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^4*(1174 - 8/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5*(-968 + 96/Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(-2 + 264/Sqrt[-1 + \[Gamma]^2]))/(64*(1 + \[Gamma])^2), (337*\[Gamma] - 236*\[Gamma]^3 + 2670*\[Gamma]^5 - 3100*\[Gamma]^7 + 1225*\[Gamma]^9)/(64 - 64*\[Gamma]^2), (\[Gamma]*(-3 + 2*\[Gamma]^2)*(14*\[Gamma]^6 + 24*Sqrt[-1 + \[Gamma]^2] - 102*\[Gamma]*Sqrt[-1 + \[Gamma]^2] - 220*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2] - 14*\[Gamma]^5*Sqrt[-1 + \[Gamma]^2] + 3*\[Gamma]^4*(-9 + 40*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^2*(3 + 64*Sqrt[-1 + \[Gamma]^2])))/(16*(-1 + \[Gamma]^2)^(5/2)), (\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*(-3*\[Gamma] + 2*\[Gamma]^3 + 2*Sqrt[-1 + \[Gamma]^2] - 2*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]))/(32*(-1 + \[Gamma]^2)^(5/2)), (\[Gamma]*(-2113 - 1135*\[Gamma]^2 + 120*\[Gamma]^4))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])), -1/32*(733 + 1735*\[Gamma] + 780*\[Gamma]^2 - 120*\[Gamma]^3)/((-1 + \[Gamma])^2*(1 + \[Gamma])), (733 + 3493*\[Gamma] + 1490*\[Gamma]^2 + 780*\[Gamma]^3 - 240*\[Gamma]^4)/(32*(-1 + \[Gamma])^2*(1 + \[Gamma]))} ;


(* expanded to O(\[Epsilon]^0): (R/(2mb))^(-8\[Epsilon])/\[Epsilon] = 1/\[Epsilon] + 8 Log[2mb/R] *)
\[ScriptCapitalN][4,1][X_] := Pi pCoef[X] . F - EErad[X]/3 ((1-Fprime/2)(1/\[Epsilon]+8 Log[2mb/R]) + (1+Fprime/2)Log[(\[Gamma]-1)/2]) ;


\[ScriptCapitalN][4] = M^5 \[Nu]/mb^3 (\[ScriptCapitalN][4,0][0] + Dot[L,a[p]]/mb \[ScriptCapitalN][4,0][p] + \[Delta] Dot[L,a[m]]/mb \[ScriptCapitalN][4,0][m]
 + \[Nu] (\[ScriptCapitalN][4,1][0] + Dot[L,a[p]]/mb \[ScriptCapitalN][4,1][p] + \[Delta] Dot[L,a[m]]/mb \[ScriptCapitalN][4,1][m])) ;


(* ::Subsection:: *)
(*Sum*)


magnusian = Sum[G^n \[ScriptCapitalN][n],{n,4}] ;


(* ::Section:: *)
(*Conservative Magnusian*)


(* ::Subsection:: *)
(*1PM*)


\[ScriptCapitalN]Cons[1] = \[ScriptCapitalN][1] ;


(* ::Subsection:: *)
(*2PM*)


\[ScriptCapitalN]Cons[2] = \[ScriptCapitalN][2] ;


(* ::Subsection:: *)
(*3PM*)


\[ScriptCapitalN]Cons[3] = M^4 \[Nu]/mb^2 (((-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)/(3*(-1 + \[Gamma]^2)^(5/2))) + Dot[L,a[p]]/mb ((10*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2)) + \[Delta] Dot[L,a[m]]/mb ((2*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4))/(3*(-1 + \[Gamma]^2)^2)) + \[Nu] (((2*(-5 + 50*\[Gamma] + 110*\[Gamma]^2 - 22*\[Gamma]^3 - 142*\[Gamma]^4 - 28*\[Gamma]^5 + 36*\[Gamma]^6))/(3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + ((12 + 48*\[Gamma]^2 - 16*\[Gamma]^4)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)) + Dot[L,a[p]]/mb ((4*(-41 - 16*\[Gamma] - 100*\[Gamma]^2 - 200*\[Gamma]^3 - 44*\[Gamma]^4 + 36*\[Gamma]^5))/(3*(-1 + \[Gamma])*(1 + \[Gamma])^2) + (16*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(3/2)) + \[Delta] Dot[L,a[m]]/mb (0))) ;


(* ::Subsection:: *)
(*4PM*)


(* as above with \[ScriptCapitalN]Cons[4,1][X]; the probe limit \[ScriptCapitalN][4,0][X], the basis F and EErad[X] are those of the full Magnusian *)


(* order \[Nu]^2: coefficients p^cons_{X,i} of F_i, with the overall Pi scaled out *)
pCoefCons[0] = {(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)/(576*\[Gamma]^7*(-1 + \[Gamma]^2)^(5/2)), -1/48*(\[Gamma]*(-3453 + 10512*\[Gamma] - 7142*\[Gamma]^2 - 5280*\[Gamma]^3 + 5279*\[Gamma]^4 + 1008*\[Gamma]^5 + 48*\[Gamma]^6 - 1440*\[Gamma]^7 + 420*\[Gamma]^8))/(-1 + \[Gamma]^2)^(5/2), (-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7)/(48*(-1 + \[Gamma]^2)^(3/2)), (\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4))/(32*(-1 + \[Gamma]^2)^(7/2)), (\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 70*\[Gamma]^6))/(16*(-1 + \[Gamma]^2)^(3/2)), (\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 75*\[Gamma]^6))/(6*(-1 + \[Gamma]^2)^(3/2)), -1/2*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)/Sqrt[-1 + \[Gamma]^2], -1/8*(Sqrt[-1 + \[Gamma]^2]*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5))/(-1 + \[Gamma]), (-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)/(4*Sqrt[-1 + \[Gamma]^2]), (\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4))/((-1 + \[Gamma])*(1 + \[Gamma])^2), 0, (-7*Sqrt[-1 + \[Gamma]^2]*(169 + 380*\[Gamma]^2))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])), -1/16*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)/(-1 + \[Gamma]^2)^(3/2), (1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)/(16*(-1 + \[Gamma]^2)^(3/2))} ;

pCoefCons[p] = {(315 + 315*\[Gamma] - 1885*\[Gamma]^2 - 1885*\[Gamma]^3 + 8501*\[Gamma]^4 + 8501*\[Gamma]^5 - 33671*\[Gamma]^6 - 33671*\[Gamma]^7 + 12*(33917 + 112*Pi^2)*\[Gamma]^8 - 5*(101366 + 1065*Pi^2)*\[Gamma]^9 + (137042 + 8115*Pi^2)*\[Gamma]^10 + (181103 + 1545*Pi^2)*\[Gamma]^11 - 3*(63389 + 7549*Pi^2)*\[Gamma]^12 + 5*(-17977 + 3702*Pi^2)*\[Gamma]^13 + 3*(22501 + 7066*Pi^2)*\[Gamma]^14 + (186555 - 24030*Pi^2)*\[Gamma]^15 - (123397 + 17310*Pi^2)*\[Gamma]^16 + 25*(-2869 + 519*Pi^2)*\[Gamma]^17 + 75*(441 + 173*Pi^2)*\[Gamma]^18 - 3675*(-6 + Pi^2)*\[Gamma]^19 - 3675*Pi^2*\[Gamma]^20)/(768*(-1 + \[Gamma])^2*\[Gamma]^8*(1 + \[Gamma])^3), (\[Gamma]*(8256 - 26487*\[Gamma] + 26041*\[Gamma]^2 + 9897*\[Gamma]^3 - 23655*\[Gamma]^4 + 1634*\[Gamma]^5 + 3010*\[Gamma]^6 + 2360*\[Gamma]^7 - 840*\[Gamma]^8))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), -1/128*(21588 + 71748*\[Gamma] + 150881*\[Gamma]^2 + 85992*\[Gamma]^3 + 20930*\[Gamma]^4 + 27396*\[Gamma]^5 + 17940*\[Gamma]^6 + 1680*\[Gamma]^7 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)/(-1 + \[Gamma]^2)^2, (27*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(64*(-1 + \[Gamma]^2)^3), (27*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^2), (11200 + 74445*\[Gamma]^2 + 10342*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)/(64*(-1 + \[Gamma]^2)^2), (-3*(7 + 72*\[Gamma] + 84*\[Gamma]^2 + 180*\[Gamma]^3 + 35*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)), (3*(-448 - 1775*\[Gamma] - 3601*\[Gamma]^2 - 3035*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(256*(-1 + \[Gamma])), (-3*\[Gamma]*(2385 + 4884*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(128*(-1 + \[Gamma]^2)), (3*\[Gamma]*(21 - 87*\[Gamma] + 151*\[Gamma]^2 - 47*\[Gamma]^3 - 110*\[Gamma]^4 + 70*\[Gamma]^5))/(2*(-1 + \[Gamma])*(1 + \[Gamma])^2), 0, (-5*\[Gamma]*(3539 + 3509*\[Gamma]^2 + 24*\[Gamma]^4))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])), -1/32*(5167 + 22164*\[Gamma] + 31705*\[Gamma]^2 + 13740*\[Gamma]^3 + 120*\[Gamma]^4)/(-1 + \[Gamma]^2)^2, (5167 + 35390*\[Gamma] + 53869*\[Gamma]^2 + 35090*\[Gamma]^3 + 13860*\[Gamma]^4 + 240*\[Gamma]^5)/(32*(-1 + \[Gamma]^2)^2)} ;

pCoefCons[m] = {(105 + 210*\[Gamma] + 115*\[Gamma]^2 + 20*\[Gamma]^3 - 293*\[Gamma]^4 - 606*\[Gamma]^5 + 885*\[Gamma]^6 + 2376*\[Gamma]^7 - 4*(1657 + 48*Pi^2)*\[Gamma]^8 + 3*(-970 + 47*Pi^2)*\[Gamma]^9 - 6*(5068 + 113*Pi^2)*\[Gamma]^10 + (-23815 + 2001*Pi^2)*\[Gamma]^11 + 8*(6172 + 825*Pi^2)*\[Gamma]^12 + (105637 - 5382*Pi^2)*\[Gamma]^13 - 2*(17617 + 8490*Pi^2)*\[Gamma]^14 + (-131933 + 1290*Pi^2)*\[Gamma]^15 + 200*(-83 + 93*Pi^2)*\[Gamma]^16 + 1125*(49 + 5*Pi^2)*\[Gamma]^17 - 7350*(-3 + Pi^2)*\[Gamma]^18 - 3675*Pi^2*\[Gamma]^19)/(768*(-1 + \[Gamma])*\[Gamma]^8*(1 + \[Gamma])^3), (\[Gamma]*(336 - 1479*\[Gamma] + 1993*\[Gamma]^2 + 389*\[Gamma]^3 - 1403*\[Gamma]^4 - 82*\[Gamma]^5 - 50*\[Gamma]^6 + 320*\[Gamma]^7))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])^3), -1/128*(876 + 2884*\[Gamma] + 10473*\[Gamma]^2 + 6872*\[Gamma]^3 - 3478*\[Gamma]^4 + 2724*\[Gamma]^5 + 14028*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)/(-1 + \[Gamma]^2)^2, (3*\[Gamma]^3*(3 - 2*\[Gamma]^2)^2*(-3 + 7*\[Gamma]^2))/(64*(-1 + \[Gamma]^2)^3), (3*\[Gamma]^2*(87 + 212*\[Gamma]^2 - 201*\[Gamma]^4 + 14*\[Gamma]^6))/(32*(-1 + \[Gamma]^2)^2), (448 + 5837*\[Gamma]^2 - 5018*\[Gamma]^4 + 13720*\[Gamma]^6 - 11750*\[Gamma]^8 + 3675*\[Gamma]^10)/(64*(-1 + \[Gamma]^2)^2), (-3*(1 + 8*\[Gamma] + 8*\[Gamma]^2 + 20*\[Gamma]^3 + 5*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)), (3*(-64 - 111*\[Gamma] - 401*\[Gamma]^2 - 1115*\[Gamma]^3 + 795*\[Gamma]^4 + 1875*\[Gamma]^5 - 1875*\[Gamma]^6 - 1225*\[Gamma]^7 + 1225*\[Gamma]^8))/(256*(-1 + \[Gamma])), (-3*\[Gamma]*(337 - 236*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8))/(128*(-1 + \[Gamma]^2)), (3*\[Gamma]*(3 - 9*\[Gamma] + 13*\[Gamma]^2 - 9*\[Gamma]^3 - 10*\[Gamma]^4 + 10*\[Gamma]^5))/(2*(-1 + \[Gamma])*(1 + \[Gamma])^2), 0, (\[Gamma]*(-2113 - 1135*\[Gamma]^2 + 120*\[Gamma]^4))/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])), -1/32*(733 + 1735*\[Gamma] + 780*\[Gamma]^2 - 120*\[Gamma]^3)/((-1 + \[Gamma])^2*(1 + \[Gamma])), (733 + 3493*\[Gamma] + 1490*\[Gamma]^2 + 780*\[Gamma]^3 - 240*\[Gamma]^4)/(32*(-1 + \[Gamma])^2*(1 + \[Gamma]))} ;


\[ScriptCapitalN]Cons[4,1][X_] := Pi pCoefCons[X] . F - EErad[X] Log[(\[Gamma]-1)/2] ;


\[ScriptCapitalN]Cons[4] = M^5 \[Nu]/mb^3 (\[ScriptCapitalN][4,0][0] + Dot[L,a[p]]/mb \[ScriptCapitalN][4,0][p] + \[Delta] Dot[L,a[m]]/mb \[ScriptCapitalN][4,0][m]
 + \[Nu] (\[ScriptCapitalN]Cons[4,1][0] + Dot[L,a[p]]/mb \[ScriptCapitalN]Cons[4,1][p] + \[Delta] Dot[L,a[m]]/mb \[ScriptCapitalN]Cons[4,1][m])) ;


(* ::Subsection:: *)
(*Sum*)


magnusianCons = Sum[G^n \[ScriptCapitalN]Cons[n],{n,4}] ;

